Cyclicity Analysis of the Ornstein-Uhlenbeck Process

In this thesis, we consider an $N$-dimensional Ornstein-Uhlenbeck (OU) process satisfying the linear stochastic differential equation $d\mathbf x(t) = - \mathbf B\mathbf x(t) dt + \boldsymbol \Sigma d \mathbf w(t).$ Here, $\mathbf B$ is a fixed $N \times N$ circulant friction matrix whose eigenvalues have positive real parts, $\boldsymbol \Sigma$ is a fixed $N \times M$ matrix. We consider a signal propagation model governed by this OU process. In this model, an underlying signal propagates throughout a network consisting of $N$ linked sensors located in space. We interpret the $n$-th component of the OU process as the measurement of the propagating effect made by the $n$-th sensor. The matrix $\mathbf B$ represents the sensor network structure: if $\mathbf B$ has first row $(b_1 \ , \ \dots \ , \ b_N),$ where $b_1>0$ and $b_2 \ , \ \dots \ ,\ b_N \le 0,$ then the magnitude of $b_p$ quantifies how receptive the $n$-th sensor is to activity within the $(n+p-1)$-th sensor. Finally, the $(m,n)$-th entry of the matrix $\mathbf D = \frac{\boldsymbol \Sigma \boldsymbol \Sigma^\text T}{2}$ is the covariance of the component noises injected into the $m$-th and $n$-th sensors. For different choices of $\mathbf B$ and $\boldsymbol \Sigma,$ we investigate whether Cyclicity Analysis enables us to recover the structure of network. Roughly speaking, Cyclicity Analysis studies the lead-lag dynamics pertaining to the components of a multivariate signal. We specifically consider an $N \times N$ skew-symmetric matrix $\mathbf Q,$ known as the lead matrix, in which the sign of its $(m,n)$-th entry captures the lead-lag relationship between the $m$-th and $n$-th component OU processes. We investigate whether the structure of the leading eigenvector of $\mathbf Q,$ the eigenvector corresponding to the largest eigenvalue of $\mathbf Q$ in modulus, reflects the network structure induced by $\mathbf B.$

==> thesisfigures.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "6d3511a5",
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import pandas as pd\n",
    "import matplotlib.pyplot as plt\n",
    "import matplotlib.patches as mpatches\n",
    "from cyclicityanalysis import OrientedArea, COOM\n",
    "import seaborn as sns\n",
    "from matplotlib.backends.backend_pdf import PdfPages\n",
    "import scipy as sc"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "d541a6e1",
   "metadata": {},
   "outputs": [],
   "source": [
    "def plot_heatmap(df, ax = None, figsize = (5,5),\n",
    "                 title='Lead Lag Matrix', title_size=10,\n",
    "                 xlabel=None, ylabel=None, xlabel_size=10, ylabel_size=10,\n",
    "                 xticks = True, yticks = True,\n",
    "                 linecolor='black', linewidths=1.0,\n",
    "                 annot=False, square=True, cmap='bwr', cbar=True,\n",
    "                 cbar_title='Oriented Area', cbar_title_size = 10,\n",
    "                 cbar_location='right', cbar_orientation = None):\n",
    "\n",
    "  if ax is None:\n",
    "    ax=plt.subplots(figsize=figsize)[-1]\n",
    "\n",
    "  sns.heatmap(df, ax=ax, cmap=cmap,linewidths=linewidths, xticklabels=xticks, yticklabels=yticks,\n",
    "              linecolor=linecolor, square=square, cbar=cbar, annot=annot,\n",
    "              cbar_kws={'location': cbar_location, 'orientation' : cbar_orientation})\n",
    "\n",
    "  cbar_ax = ax.figure.axes[-1]\n",
    "  ax.set_title(title, size=title_size)\n",
    "  ax.set_xlabel(xlabel, size=xlabel_size)\n",
    "  ax.set_ylabel(ylabel, size=ylabel_size)\n",
    "  cbar_ax.set_title(cbar_title, size=cbar_title_size)\n",
    "  return ax\n",
    "\n",
    "def constellation_plot(v, sequential_order_dict, ax=None, figsize=(5,5),\n",
    "                       title='Leading Eigenvector Components Plot', title_size=10,\n",
    "                       xlabel = 'Re(z)', xlabel_size = 10, ylabel = 'Im(z)', ylabel_size=10,\n",
    "                       plot_xmin = None , plot_xmax = None, plot_ymin = None, plot_ymax = None, xaxis_color='black', yaxis_color= 'black',\n",
    "                       marker_size = 10, marker_color='blue', annotate_constellations = True, marker_annotation_size=15,\n",
    "                       include_sequential_order_arrows = False , arrowstyle='simple',\n",
    "                       arrow_mutation_scale = 10, arrow_linewidth=0.05, arrow_color='black'):\n",
    "\n",
    "\n",
    "  if ax is None:\n",
    "    ax=plt.subplots(figsize=figsize)[-1]\n",
    "\n",
    "  sequential_order_indices = list(sequential_order_dict.keys())\n",
    "  sequential_order_columns = list(sequential_order_dict.values())\n",
    "\n",
    "  x,y = np.real(v) , np.imag(v)\n",
    "  N=len(v)\n",
    "\n",
    "  if plot_xmax is None:\n",
    "    plot_xmax= np.max(np.abs(x)) + 0.05\n",
    "  if plot_xmin is None:\n",
    "    plot_xmin = -plot_xmax\n",
    "  if plot_ymax is None:\n",
    "    plot_ymax= np.max(np.abs(y)) + 0.05\n",
    "  if plot_ymin is None:\n",
    "    plot_ymin = -plot_ymax\n",
    "\n",
    "  ax.set_title(title, size=title_size)\n",
    "  ax.scatter(x,y,color=marker_color,s=marker_size)\n",
    "  ax.set_xlim(plot_xmin , plot_xmax)\n",
    "  ax.set_ylim(plot_ymin , plot_ymax)\n",
    "  ax.hlines(0 , plot_xmin , plot_xmax, color=xaxis_color)\n",
    "  ax.vlines(0 , plot_ymin , plot_ymax, color=yaxis_color)\n",
    "  ax.set_xlabel(xlabel, size=xlabel_size)\n",
    "  ax.set_ylabel(ylabel, size=ylabel_size)\n",
    "\n",
    "  if annotate_constellations:\n",
    "    for n in range(N):\n",
    "      text = sequential_order_indices[n]+1\n",
    "      coords = (x[sequential_order_indices[n]],y[sequential_order_indices[n]])\n",
    "      ax.annotate(text=text, xy=coords, size=marker_annotation_size)\n",
    "  if include_sequential_order_arrows:\n",
    "    for n in range(N-1):\n",
    "      head = (x[sequential_order_indices[n+1]],y[sequential_order_indices[n+1]])\n",
    "      tail = (x[sequential_order_indices[n]],y[sequential_order_indices[n]])\n",
    "      arrow = patches.FancyArrowPatch(tail, head, mutation_scale=arrow_mutation_scale,\n",
    "                                      arrowstyle=arrowstyle,\n",
    "                                      lw=arrow_linewidth,color=arrow_color)\n",
    "      ax.add_patch(arrow)\n",
    "  return ax\n",
    "\n",
    "def eigenvalue_moduli_plot(eigenvalue_moduli, ax=None , figsize=(5,5) ,\n",
    "                           title='Eigenvalue Moduli Plot' , title_size=10,\n",
    "                           xlabel='Eigenvalue Index', xlabel_size=10,\n",
    "                           ylabel = 'Modulus', ylabel_size=10, linewidth=1.0,\n",
    "                           marker_size=15):\n",
    "  if ax is None:\n",
    "    ax = plt.subplots(figsize=figsize)[-1]\n",
    "\n",
    "  ax.set_title(title, size=title_size)\n",
    "  ax.set_xlabel(xlabel, size=xlabel_size)\n",
    "  ax.set_ylabel(ylabel, size=ylabel_size)\n",
    "\n",
    "  ax.scatter(range(len(eigenvalue_moduli)) , eigenvalue_moduli, s = marker_size , color='red')\n",
    "  ax.plot(eigenvalue_moduli, linewidth=linewidth, color='red')\n",
    "  return ax"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "813b921f",
   "metadata": {},
   "source": [
    "# Sample Leader Follower Signals"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "da4d32ed",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 500x300 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "t=np.linspace(-7,7,1000)\n",
    "df=pd.DataFrame()\n",
    "fig,ax=plt.subplots(1,1,figsize=(5,3))\n",
    "df[r'$f(t)$']=np.exp(-np.pi*t**2)\n",
    "df[r'$g(t)$']=np.exp(-np.pi*(t-1)**2)\n",
    "df.index.rename(\"t\",inplace=True)\n",
    "df.index=t\n",
    "df[df.columns[0]].plot(ax=ax,color='blue')\n",
    "df[df.columns[1]].plot(ax=ax,color='orange')\n",
    "ax.set_xlabel(\"Time ($t$)\")\n",
    "ax.set_title(\"Two Signals\")\n",
    "ax.legend()\n",
    "fig.tight_layout()\n",
    "PDF = PdfPages(\"Chapter1/SampleLeaderFollowerSignalsExample.pdf\")\n",
    "PDF.savefig(fig)\n",
    "PDF.close()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "0c5473a6-a3b1-450a-b12e-a65282b47dad",
   "metadata": {},
   "source": [
    "# Sample Cross Correlation of Signals\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "6792c78b-da88-4416-9165-efe265925835",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1000x300 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import scipy as sc\n",
    "\n",
    "t=np.linspace(0,2,100000)\n",
    "df=pd.DataFrame()\n",
    "fig,axs=plt.subplots(1,2,figsize=(10,3))\n",
    "df[r'$f(t)$']=np.sin(2*np.pi*t)\n",
    "df[r'$g(t)$']=np.cos(2*np.pi*t)\n",
    "df.index.rename(\"t\",inplace=True)\n",
    "df.index=t\n",
    "corr=-np.sin(2*np.pi*t)/2\n",
    "df[r'$(f \\star g)(\\tau)$']=corr/corr.max()\n",
    "df[df.columns[0]].plot(ax=axs[0],color='blue')\n",
    "df[df.columns[1]].plot(ax=axs[0],color='orange')\n",
    "df[df.columns[2]].plot(ax=axs[1],color='black')\n",
    "\n",
    "axs[1].scatter([0.75],[1],s=30,color='red',label= 'Maximum')\n",
    "axs[1].vlines(0.75,-1.2,1.2,linestyle='dashed')\n",
    "\n",
    "axs[1].scatter([1.75],[1],s=30,color='red')\n",
    "axs[1].vlines(1.75,-1.2,1.2,linestyle='dashed')\n",
    "\n",
    "#df[df.columns[2]].plot(ax=axs[1],color='black')\n",
    "axs[0].set_xlabel(r\"Time ($t$)\")\n",
    "axs[0].set_title(\"Two Periodic Input Signals\")\n",
    "axs[0].hlines(-1,0.75,1.50,linestyle='dashed', color='red',label='Time Shift')\n",
    "axs[1].set_xlabel(r\"Displacement ($\\tau$)\")\n",
    "axs[1].set_title(\"Cross-Correlation\")\n",
    "axs[0].legend(loc='lower left')\n",
    "axs[1].legend(loc='upper left')\n",
    "fig.tight_layout()\n",
    "PDF = PdfPages(\"Chapter1/SampleCrossCorrelation.pdf\")\n",
    "PDF.savefig(fig)\n",
    "PDF.close()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "f25b0090-78dd-4f6b-9f31-b7abcf435277",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 850x500 with 4 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "def func(x):\n",
    "    if abs(x)<=1:\n",
    "        return np.sin(2*np.pi*x)**2\n",
    "    else:\n",
    "        return 0\n",
    "t=np.linspace(-3,2,1000)\n",
    "\n",
    "\n",
    "df=pd.DataFrame(index=t)\n",
    "df.index.rename(\"Time ($t$)\",inplace=True)\n",
    "df[r'$f(t)$']=np.array([func(x) for x in t])\n",
    "df[r'$g(t)$']=np.array([func(x-0.25) for x in t])\n",
    "df[r'$(f \\star g)(\\tau)$'] = sc.signal.convolve(df[df.columns[0]],\n",
    "                                                df[df.columns[1]],mode='same')\n",
    "df[r'$(f \\star g)(\\tau)$']/=df[r'$(f \\star g)(\\tau)$'].max()\n",
    "\n",
    "dfprime=pd.DataFrame(index=t)\n",
    "dfprime.index.rename(\"Time ($t$)\",inplace=True)\n",
    "dfprime[r'$(f \\circ r)(t)$']=np.array([func(x**3/7+6/7) for x in t])\n",
    "dfprime[r'$(g \\circ r)(t)$']=np.array([func(x**3/7+6/7-0.25) for x in t])\n",
    "dfprime[r'$((f \\circ r) \\star (g \\circ r))(\\tau)$'] = sc.signal.convolve(dfprime[dfprime.columns[0]],\n",
    "                                                                         dfprime[dfprime.columns[1]],mode='same')\n",
    "dfprime[r'$((f \\circ r) \\star (g \\circ r))(\\tau)$']/=dfprime[r'$((f \\circ r) \\star (g \\circ r))(\\tau)$'].max()\n",
    "\n",
    "fig,axs=plt.subplots(2,2,figsize=(8.5,5))\n",
    "df[[df.columns[0]]].plot(color='blue',ax=axs[0,0])\n",
    "df[[df.columns[1]]].plot(color='orange',ax=axs[0,0])\n",
    "df[[df.columns[2]]].plot(ax=axs[1,0],color='black')\n",
    "\n",
    "dfprime[dfprime.columns[0]].plot(color='blue',ax=axs[0,1])\n",
    "dfprime[dfprime.columns[1]].plot(color='orange',ax=axs[0,1])\n",
    "dfprime[[dfprime.columns[2]]].plot(ax=axs[1,1],color='black')\n",
    "\n",
    "for ax in axs[1]:\n",
    "    ax.set_xlabel(r'Displacement ($\\tau$)')\n",
    "\n",
    "axs[0,0].set_title(\"Input Signals\")\n",
    "axs[0,1].set_title(\"Input Signals (after reparameterization)\")\n",
    "\n",
    "axs[1,0].set_title(\"Cross-Correlation\")\n",
    "axs[1,1].set_title(\"Cross-Correlation (after reparameterization)\")\n",
    "\n",
    "axs[1,0].scatter(df[r'$(f \\star g)(\\tau)$'].idxmax(),df[r'$(f \\star g)(\\tau)$'].max() ,color='red',label='Maximum')\n",
    "axs[1,1].scatter(dfprime[r'$((f \\circ r) \\star (g \\circ r))(\\tau)$'].idxmax(),\n",
    "                 dfprime[r'$((f \\circ r) \\star (g \\circ r))(\\tau)$'].max() ,color='red',label='Maximum')\n",
    "\n",
    "axs[1,0].vlines(df[r'$(f \\star g)(\\tau)$'].idxmax(),-0.1,1,linestyle='dashed')\n",
    "axs[1,1].vlines(dfprime[r'$((f \\circ r) \\star (g \\circ r))(\\tau)$'].idxmax(),-0.1,1,linestyle='dashed')\n",
    "\n",
    "axs[1,0].legend()\n",
    "axs[0,1].legend(loc='lower right')\n",
    "axs[1,1].legend(loc='lower right')\n",
    "fig.tight_layout()\n",
    "PDF = PdfPages(\"Chapter1/SampleReparameterizationVariance.pdf\")\n",
    "PDF.savefig(fig)\n",
    "PDF.close()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "23f8a013",
   "metadata": {},
   "source": [
    "# Chain of Offsets Model"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "18dcd59d",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 800x400 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "t=np.linspace(0,1,1000)\n",
    "df=pd.DataFrame()\n",
    "fig,ax=plt.subplots(figsize=(8,4))\n",
    "for n in range(10):\n",
    "    df[r'$x_{{{}}}(t)$'.format(n+1)]=np.sin(2*np.pi*(t-n/20))\n",
    "df.index.rename(\"t\",inplace=True)\n",
    "df.index=t\n",
    "df.plot(ax=ax)\n",
    "ax.set_title(\"Time Shifted Sinusoidal Signals\")\n",
    "ax.legend(loc='upper right')\n",
    "ax.set_xlabel(\"Time ($t$)\")\n",
    "fig.tight_layout()\n",
    "PDF = PdfPages(\"Chapter1/SamplePeriodicCOOMExample.pdf\")\n",
    "PDF.savefig(fig)\n",
    "PDF.close()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "e0451e1b",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<Axes: title={'center': 'Lead Matrix'}>"
      ]
     },
     "execution_count": 7,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 500x250 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "t=np.linspace(0,1,1000)\n",
    "df=pd.DataFrame()\n",
    "fig,ax=plt.subplots(1,1,figsize=(5,2.5))\n",
    "for n in range(10):\n",
    "    df[r'$x_{{{}}}$'.format(n+1)]=np.sin(2*np.pi*(t-n/5))\n",
    "df.index.rename(\"t\",inplace=True)\n",
    "df.index=t\n",
    "Q=OrientedArea(df).compute_lead_lag_df()\n",
    "plot_heatmap(Q,ax=ax,cmap='bwr',square=True,title='Lead Matrix')\n",
    "\n",
    "# coom=COOM(Q)\n",
    "# v=coom.get_leading_eigenvector(0)\n",
    "# sequential_order_dict=coom.compute_sequential_order_dict(v)\n",
    "# \n",
    "# constellation_plot(v,sequential_order_dict,ax=axs[-1],annotate_constellations=False)\n",
    "\n",
    "# fig.tight_layout()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "f29ca8d4-cb7e-4114-8b42-ee64aa971c79",
   "metadata": {},
   "source": [
    "# Cyclic yet Aperiodic Signals"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "id": "23184577-3163-4771-9dd7-c65fb508889a",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1000x500 with 4 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "t=np.linspace(0,2,1000)\n",
    "df1=pd.DataFrame(index=t)\n",
    "df2=pd.DataFrame(index=t)\n",
    "\n",
    "fig,axs=plt.subplots(2,2,figsize=(10,5))\n",
    "df1[r'$f(t)$'] = np.sin(2*np.pi*t)\n",
    "df1[r'$g(t)$'] = np.sin(2*np.pi*t**3)\n",
    "df1.index.rename(\"t\",inplace=True)\n",
    "\n",
    "df2[r'$f(t+1)$'] = np.sin(2*np.pi*(t+1))\n",
    "df2[r'$g(t+1)$'] = np.sin(2*np.pi*(t+1)**3)\n",
    "df2.index.rename(\"t\",inplace=True)\n",
    "\n",
    "df1[df1.columns[0]].plot(ax=axs[0,0],color='blue')\n",
    "df1[df1.columns[1]].plot(ax=axs[0,1],color='orange')\n",
    "df2[df2.columns[0]].plot(ax=axs[1,0],color='blue')\n",
    "df2[df2.columns[1]].plot(ax=axs[1,1],color='orange')\n",
    "\n",
    "for i in range(axs.shape[0]):\n",
    "    for j in range(axs.shape[1]):\n",
    "        ax=axs[i,j]\n",
    "        ax.set_xlabel(\"Time ($t$)\")\n",
    "        ax.legend()\n",
    "axs[0,0].set_title(\"Original Periodic Signal\")\n",
    "axs[1,0].set_title(\"Periodic Signal (after one unit time shift)\")\n",
    "axs[0,1].set_title(\"Original Cyclic Signal\")\n",
    "axs[1,1].set_title(\"Cyclic Signal (after one unit time shift)\")\n",
    "fig.tight_layout()\n",
    "PDF = PdfPages(\"Chapter1/SampleCyclicSignals.pdf\")\n",
    "PDF.savefig(fig)\n",
    "PDF.close()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "ce7bd8b3-8122-4105-9fe0-e882cc634957",
   "metadata": {},
   "source": [
    "# Oriented Area"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 54,
   "id": "c0dd7f6f-e46d-42d9-805e-347ecc3190a5",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "45\n",
      "50\n",
      "55\n",
      "60\n",
      "65\n",
      "70\n",
      "75\n",
      "80\n",
      "85\n",
      "90\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1000x300 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "from matplotlib.markers import MarkerStyle\n",
    "\n",
    "t=np.linspace(-7,7,100)\n",
    "df=pd.DataFrame()\n",
    "fig,axs=plt.subplots(1,2,figsize=(10,3))\n",
    "axs=axs.reshape(1,2)\n",
    "\n",
    "df[r'$f(t)$']=np.exp(-np.pi*t**2)\n",
    "df[r'$g(t)$']=np.exp(-np.pi*(t-1)**2)\n",
    "df.index.rename(\"t\",inplace=True)\n",
    "df.index=t\n",
    "df[[df.columns[0]]].plot(ax=axs[0,0],color='blue')\n",
    "df[[df.columns[1]]].plot(ax=axs[0,0],color='orange')\n",
    "\n",
    "axs[0,1].plot(df[df.columns[0]].values,df[df.columns[1]].values,linewidth=3.0)\n",
    "axs[0,1].set_xlim(-1.2,1.2)\n",
    "axs[0,1].set_ylim(-1.2,1.2)\n",
    "\n",
    "\n",
    "axs[0,0].set_xlabel(\"Time ($t$)\")\n",
    "axs[0,0].legend()\n",
    "\n",
    "\n",
    "for ax in axs[0:,1]:\n",
    "    ax.hlines(0,-2,2,color='black')\n",
    "    ax.vlines(0,-2,2,color='black')\n",
    "    ax.set_xlabel(r'$f(t)$')\n",
    "    ax.set_ylabel(r'$g(t)$')\n",
    "\n",
    "x,y = df[df.columns[0]], df[df.columns[1]]\n",
    "x0 = x.iloc[range(len(x)-1)].values\n",
    "x1 = x.iloc[range(1,len(x))].values\n",
    "y0 = y.iloc[range(len(y)-1)].values\n",
    "y1 = y.iloc[range(1,len(y))].values\n",
    "xpos = (x0+x1)/2\n",
    "ypos = (y0+y1)/2\n",
    "xdir = x1-x0\n",
    "ydir = y1-y0\n",
    "i=0\n",
    "for ax in axs[0:,1]:\n",
    "    i=0\n",
    "    for X,Y,dX,dY in zip(xpos, ypos, xdir, ydir):\n",
    "        if i%5 ==0 and 40<i<95:\n",
    "            print(i)\n",
    "            ax.annotate(\"\", xytext=(X,Y),xy=(X+0.1*dX,Y+0.1*dY), \n",
    "                    arrowprops=dict(arrowstyle=\"->\", color='black'), size = 35)\n",
    "        i+=1\n",
    "axs[0,0].set_title(\"Input Signals\")\n",
    "axs[0,1].set_title(\"Joint Parametric Plot\")\n",
    "fig.tight_layout()\n",
    "PDF = PdfPages(\"Chapter1/SampleOrientedArea.pdf\")\n",
    "PDF.savefig(fig)\n",
    "PDF.close()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "id": "145d2842-837e-4474-8545-46f7447b2abe",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 88,
   "id": "62595108-2b4e-4ac7-9e7c-85f5a2636bc7",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1000x800 with 5 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "from cyclicityanalysis.orientedarea import *\n",
    "from cyclicityanalysis.coom import *\n",
    "\n",
    "t=np.linspace(0,1,1000)\n",
    "df=pd.DataFrame(index=t)\n",
    "df.index.rename(r'Time ($t$)')\n",
    "fig,axs=plt.subplots(2,2,figsize=(10,8))\n",
    "\n",
    "title_size=10\n",
    "N = 10\n",
    "for n in range(10):\n",
    "    df['{}'.format(n+1)]=np.sin(2*np.pi*(t-n/N))\n",
    "# df.plot(ax=axs[0,0])\n",
    "# axs[0,0].set_xlabel(r\"Time ($t$)\")\n",
    "lead_lag_df = OrientedArea(df).compute_lead_lag_df()\n",
    "\n",
    "plot_heatmap(lead_lag_df,ax=axs[0,0], title='Lead Matrix', title_size=title_size,cbar_title_size=8)\n",
    "coom = COOM(lead_lag_df)\n",
    "v,phases,sequential_order_dict = coom.compute_sequential_order(1)\n",
    "\n",
    "constellation_plot(v,sequential_order_dict,ax=axs[0,1], title=\"Leading Eigenvector Components\",title_size=title_size)\n",
    "axs[1,0].scatter(1+np.arange(N), np.angle(v),color='blue')\n",
    "axs[1,0].set_title(\"Leading Eigenvector Component Phases\",size=title_size)\n",
    "axs[1,0].set_xlabel(r\"Component Index\")\n",
    "\n",
    "axs[1,1].scatter(1+np.arange(N), np.abs(v),color='blue')\n",
    "axs[1,1].set_title(\"Leading Eigenvector Component Moduli\",size=title_size)\n",
    "axs[1,1].set_xlabel(r\"Component Index\")\n",
    "fig.tight_layout()\n",
    "\n",
    "\n",
    "\n",
    "fig.tight_layout()\n",
    "PDF = PdfPages(\"Chapter1/SampleLeadMatrixCOOM.pdf\")\n",
    "PDF.savefig(fig)\n",
    "PDF.close()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "id": "544b797d-86b7-4b5a-a761-0d4c5aba3de3",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Requirement already satisfied: cyclicityanalysis in /Users/vikaushik/miniconda3/lib/python3.12/site-packages (1.0.5)\n",
      "Requirement already satisfied: numpy in /Users/vikaushik/miniconda3/lib/python3.12/site-packages (from cyclicityanalysis) (1.26.4)\n",
      "Requirement already satisfied: pandas in /Users/vikaushik/miniconda3/lib/python3.12/site-packages (from cyclicityanalysis) (2.2.2)\n",
      "Requirement already satisfied: python-dateutil>=2.8.2 in /Users/vikaushik/miniconda3/lib/python3.12/site-packages (from pandas->cyclicityanalysis) (2.9.0.post0)\n",
      "Requirement already satisfied: pytz>=2020.1 in /Users/vikaushik/miniconda3/lib/python3.12/site-packages (from pandas->cyclicityanalysis) (2024.1)\n",
      "Requirement already satisfied: tzdata>=2022.7 in /Users/vikaushik/miniconda3/lib/python3.12/site-packages (from pandas->cyclicityanalysis) (2024.1)\n",
      "Requirement already satisfied: six>=1.5 in /Users/vikaushik/miniconda3/lib/python3.12/site-packages (from python-dateutil>=2.8.2->pandas->cyclicityanalysis) (1.16.0)\n"
     ]
    }
   ],
   "source": [
    "!pip install cyclicityanalysis"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "5b06a500-34cf-4671-8df5-b4b4aca3f231",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.12.2"
  },
  "widgets": {
   "application/vnd.jupyter.widget-state+json": {
    "state": {},
    "version_major": 2,
    "version_minor": 0
   }
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

